Experiences Building an MLIR-based SYCL Compiler

Similar to other programming models, compilers for SYCL, the open programming model for heterogeneous computing based on C++, would benefit from access to higher-level intermediate representations. The loss of high-level structure and semantics caused by premature lowering to low-level intermediate representations and the inability to reason about host and device code simultaneously present major challenges for SYCL compilers. The MLIR compiler framework, through its dialect mechanism, allows to model domain-specific, high-level intermediate representations and provides the necessary facilities to address these challenges. This work therefore describes practical experience with the design and implementation of an MLIR-based SYCL compiler. By modeling key elements of the SYCL programming model in host and device code in the MLIR dialect framework, the presented approach enables the implementation of powerful device code optimizations as well as analyses across host and device code. Compared to two LLVM-based SYCL implementations, this yields speedups of up to 4.3x on a collection of SYCL benchmark applications. Finally, this work also discusses challenges encountered in the design and implementation and how these could be addressed in the future.

==> CustomLexers.py <==
from pygments.lexer import RegexLexer, bygroups, words
from pygments.lexers.c_cpp import CppLexer
from pygments.token import *

class MLIRLexer(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']
    
    dots_rule = (words('...'), Comment)
    comment_rule = (r'//.*?\n', Comment)
    keywords_rule = (words(('else', 'to', 'range', 'sgt', 'tag', 'type', 'iter_args'), suffix=r'\b'), Name.Builtin)
    ssa_value_rule = (r'%[^\[\]\(\) ]+', Name)
    symbol_rule = (r'@[^[( ]+', Name.Entity)
    simple_ops_rule = (words(('return',), suffix=r'\b'), Keyword.Function)
    operation_rule = (r'(= )([a-z_]+)(\.)([a-z_0-9]+)',
                      bygroups(Text, Name.Namespace, Text, Keyword.Function))
    operation_rule_3 = (r'(= )([a-z_]+)(\.)([a-z_]+)(\.)([a-z_0-9]+)',
                      bygroups(Text, Name.Namespace, Text, Keyword.Function, Text, Keyword.Function))
    non_assign_operation_rule = (r'([a-z_]+)(\.)([a-z_0-9]+)',
                                 bygroups(Name.Namespace, Text, Keyword.Function))
    non_assign_operation_rule_3 = (r'([a-z_]+)(\.)([a-z_]+)(\.)([a-z_0-9]+)',
                                 bygroups(Name.Namespace, Text, Keyword.Function, Text, Keyword.Function))
    int_type_rule = (r'[us]?i\d+', Keyword.Type)
    float_type_rule = (r'[us]?f\d+', Keyword.Type)
    index_type_rule = (r'index', Keyword.Type)
    size_t_type_rule = (r'size_t', Keyword.Type)
    memref_type_rule = (r'memref<[\d+|\?]*x*[us]?[i|f]\d+(,\s*\d+)*>', Keyword.Type)
    memref_sycl_type_rule = (r'memref<(\?|\d+)*x!sycl([a-z_0-9]+)\d+(,\s*\d+)*>', Keyword.Type)
    memref_llvm_struct_type_rule = (r'memref<(\?|\d+)*x!llvm.struct<(.*)>', Keyword.Type)
    custom_type_rule = (r'!sycl[a-z_0-9\.]+', Keyword.Type)

    tokens = {
        'root': [
            dots_rule,
            comment_rule,
            keywords_rule,
            simple_ops_rule,
            ssa_value_rule,
            symbol_rule,
            operation_rule_3,
            operation_rule,
            non_assign_operation_rule_3,
            non_assign_operation_rule,
            int_type_rule,
            float_type_rule,
            index_type_rule,
            size_t_type_rule,
            memref_type_rule,
            memref_sycl_type_rule,
            memref_llvm_struct_type_rule,
            custom_type_rule,
            (r'(\n|\s)+', Text),
            (r'[0-9]+', Number.Integer),
            (r'[=<>{}:\[\]()*.,!\-]|x\b', Punctuation),
            (r'"[^"]*"', Text)
        ]
    }

class SYCLLexer(CppLexer):
    name = 'SYCL'
    filenames = ['*.cpp']
    aliases = ['sycl', 'dpcpp']
    mimetypes = ['text/x-sycl']

    sycl_api_types = ['range', 'nd_range', 'nd_item', 'accessor', 'id', 'local_accessor', 'handler']
    sycl_api_methods = ['submit', 'parallel_for', 'get_global_id', 'get_local_id', 'get_group', 'group_barrier']

    def get_tokens_unprocessed(self, text):
        for index, token, value in CppLexer.get_tokens_unprocessed(self, text):
            if token is Name:
                if value in self.sycl_api_types:
                    token = Name.Builtin
                if value in self.sycl_api_methods:
                    token = Name.Function
            yield index, token, value

